An acousto-optic colorimeter for color psychophysics

A complete model of human color perception requires the ability to present any color as a stimulus.Most existing measurements were collected with physical color samples, and current laboratory generators, such as displays and multi-primary LED systems, work with a small number of fixed primaries. Published color-difference data therefore cover about 40\% of the CIE~$xy$ chromaticity diagram, while commercial wide-gamut displays already reach two thirds of it and need difference metrics there. We describe an acousto-optic colorimeter that lets the experimenter choose the primaries. The device selects up to four narrow bands from a supercontinuum (white-light) laser, each with electronically set wavelength and intensity, and covers 95\% of the CIE~$xy$ chromaticity diagram. Threshold-scale color differences, presented in alternation as in a discrimination experiment, are reproduced with a mean error of 0.08--0.12 CIEDE2000 units ($\Delta E_{00}$) at five CIE-recommended color centers. Because one color can be built from many combinations of narrow bands, the bands are chosen for the task: the finest adjustment for color matching, the least disagreement between observers for color-difference measurement. In simulations with 151~individual observers from a published dataset, with these bands observers see colors 0.6--1.9~$\Delta E_{00}$ from the intended one on average, against 1.2--2.5~$\Delta E_{00}$ on a calibrated wide-gamut LCD, lower at every center. The approach applies to any narrowband source and lets experimenters use saturated colors while limiting the effect of individual differences in color vision.

==> build.sh <==
#!/bin/sh
# Four-pass build for the Springer sn-jnl document.
#
# BSTINPUTS points at bst/ so the .bst files stay where the template ships them.
# No `set -e`: pdflatex exits non-zero on warnings alone (undefined citations on
# the first pass are normal, before bibtex has run), which would abort the cycle
# before the bibliography is ever built. Success is judged from the PDF instead.
export BSTINPUTS="./bst:${BSTINPUTS:-}"
pdflatex -interaction=nonstopmode sn-article.tex > /dev/null
bibtex sn-article > /dev/null
pdflatex -interaction=nonstopmode sn-article.tex > /dev/null
pdflatex -interaction=nonstopmode sn-article.tex > /dev/null

if [ ! -f sn-article.pdf ]; then
    echo "FAILED: no PDF. Hard errors:"
    grep -E "^!" sn-article.log | head
    exit 1
fi
echo "$(pdfinfo sn-article.pdf | awk '/^Pages/{print $2}') pages, \
$(grep -c '^\\bibitem' sn-article.bbl 2>/dev/null || echo 0) references"
grep -E "^!" sn-article.log && echo "^ hard errors" || true
grep -o "Citation \`[^']*' undefined" sn-article.log | sort -u
grep -o "Reference \`[^']*' undefined" sn-article.log | sort -u
exit 0

